ExecHMR: Transition-Aware Recovery of Robot-Executable Human Motion with Bidirectional Alignment

Human motion recovery (HMR) from monocular video enables humanoid robot imitation, yet existing methods prioritize pose accuracy without explicitly modeling the transition dynamics required for reliable robot execution. Recent post-hoc fine-tuning with simulation-based tracking feedback treats recovery fidelity and executability as separate objectives, although human motion and robot action describe the same underlying aligned movement. We introduce ExecHMR, which jointly models human motion recovery and robot action prediction in a single training stage through inter-frame transition reasoning. ExecHMR uses a shared temporal Transformer with human reconstruction and temporal action branches, learning inter-frame transition dynamics for reliable execution from controller commands recorded in closed-loop simulation. To unify the two branches around this shared movement, bidirectional kinematic alignment matches label-relative residuals in a common kinematic space and alternates teacher roles, enabling mutual guidance while preserving single-pass inference. On test videos from 3DPW, EMDB and RICH, ExecHMR achieves 86.0% execution success, compared with 79.7% for GENMO and 76.3% for FlowHMR, leading all six baselines with the largest gains on fast motions. It also achieves the lowest camera-space errors on 3DPW and EMDB-1 among compared methods, and we demonstrate deployment on a physical humanoid.

==> build_pdf_recovery.sh <==
#!/usr/bin/env bash
set -euo pipefail

project_dir=$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd)
build_dir=$(mktemp -d "${TMPDIR:-/tmp}/paper-pdf-recovery.XXXXXX")
trap 'rm -rf -- "$build_dir"' EXIT

cd -- "$project_dir"
tar --exclude='./.git' --exclude='./main.pdf' \
    --exclude='./main_paper.pdf' --exclude='./main_supp.pdf' \
    -cf - . | tar -xf - -C "$build_dir"

recovered_count=0
while IFS= read -r -d '' asset; do
    if [[ $(LC_ALL=C head -c 5 "$asset") == '%PDF-' ]]; then
        continue
    fi
    replacement="$build_dir/recovered-asset.pdf"
    recovered_revision=''
    while IFS= read -r revision; do
        if git show "$revision:$asset" > "$replacement" 2>/dev/null &&
            [[ $(LC_ALL=C head -c 5 "$replacement") == '%PDF-' ]]; then
            recovered_revision="$revision"
            break
        fi
    done < <(git rev-list HEAD -- "$asset")
    if [[ -z "$recovered_revision" ]]; then
        printf 'Cannot recover %s from Git history: export an unencrypted PDF first.\n' "$asset" >&2
        exit 1
    fi
    mv -- "$replacement" "$build_dir/$asset"
    printf 'WARNING: temporary build uses %s from Git revision %s\n' "$asset" "$recovered_revision" >&2
    recovered_count=$((recovered_count + 1))
done < <(find figures -type f -name '*.pdf' -print0)

cd -- "$build_dir"
latexmk -gg -pdf -interaction=nonstopmode -halt-on-error main.tex
if [[ $(LC_ALL=C head -c 5 main.pdf) != '%PDF-' ]]; then
    printf 'Build did not produce a standard main.pdf.\n' >&2
    exit 1
fi
cp -- main.pdf "$project_dir/main.pdf"
printf '\nCreated %s/main.pdf; original figure files were not changed.\n' "$project_dir"
if (( recovered_count > 0 )); then
    printf 'WARNING: %d figures use valid Git history versions, not the unreadable working copies.\n' "$recovered_count" >&2
    printf 'Normal builds still require unencrypted working-copy PDFs.\n' >&2
fi

==> figures/plot_figures.py <==
"""Draw the data figures of the paper from the CSV files in figures/data/ (one CSV per figure, nothing else is read).

  figures/data/ablation_modules.csv  -> figures/ablation_modules.pdf   (Fig. 4, module ablation; also writes
                                        tables/numbers_ablation_modules.tex, the numbers of Sec. 4.4)
  figures/data/ablation_overview.csv -> figures/ablation_overview.pdf  (old Fig. 4, four-run ablation, unused)
  figures/data/robot_mode.csv        -> figures/robot_mode.pdf         (Fig. 5, where the robot mode helps)
  figures/data/paired.csv            -> figures/paired.pdf             (supplement, paired outcomes)
  figures/data/intensity.csv         -> figures/intensity.pdf          (supplement, success by motion intensity)
  figures/data/exec_choices.csv      -> figures/exec_choices.pdf       (supplement, executing the output)

Cells marked "(generated)" in ablation_modules.csv are placeholders (dashed outlines, never used as results); empty cells
are drawn as hatched bars (missing evaluation). Needs numpy + matplotlib, e.g.
  /home/limx/GENMO/.venv/bin/python figures/plot_figures.py [figure names]
"""
import csv
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
from matplotlib.patches import Patch  # noqa: E402

FIG = Path(__file__).resolve().parent
DATA = FIG / "data"

C_HUM, C_ROB, C_GEN = "#2f9a5e", "#7a4ab6", "#a7b0bd"
C_GOOD, C_BAD = "#3a8f5c", "#c4503c"
C_HUM_L, C_ROB_L, C_PD = "#8cc9a5", "#b9a0d9", "#d9b3a6"
RC_SMALL = {"font.family": "DejaVu Sans", "pdf.fonttype": 42, "mathtext.fontset": "dejavusans", "font.size": 5.6,
            "axes.titlesize": 6.3, "axes.labelsize": 5.6, "xtick.labelsize": 5.2, "ytick.labelsize": 5.2,
            "legend.fontsize": 5.0, "axes.linewidth": 0.5}
RC_DEFAULT = {"font.family": "DejaVu Sans", "pdf.fonttype": 42, "mathtext.fontset": "dejavusans"}


def read(name):
    with open(DATA / f"{name}.csv", newline="") as fh:
        return list(csv.DictReader(fh))


def num(s):
    return float(s) if s not in (None, "") else None


def style(ax, grid="y"):
    ax.tick_params(length=1.8, pad=1, width=0.4)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    if grid:
        ax.grid(axis=grid, alpha=0.25, lw=0.35)
        ax.set_axisbelow(True)


def bare(ax, n):
    ax.set_xlim(-0.5, n - 0.5)
    ax.set_xticks([])
    ax.set_yticks([])
    for sp in ("top", "right", "left"):
        ax.spines[sp].set_visible(False)
    ax.spines["bottom"].set_linewidth(0.5)


# ------------------------------------------------------------------ Fig. 3: ablation
ABL_COLORS = {"tunedr16": "#b9bfc7", "bidirnoalign16": "#e2b04f", "bidirdetach16": "#a48fcf",
              "bidirtuned16": "#2a5cba"}
# (group title, [(panel title, CSV column, lower is better, value format)])
ABL_GROUPS = [
    ("(a) robot action", [("MAE (°)", "mae_deg", True, "{:.2f}")]),
    ("(b) human motion (mm)", [("EMDB-2 W-MPJPE", "emdb2_w_mpjpe_droidslam_mm", True, "{:.1f}"),
                               ("EMDB-2 WA-MPJPE", "emdb2_wa_mpjpe_droidslam_mm", True, "{:.1f}"),
                               ("3DPW MPJPE", "3dpw_mpjpe_mm", True, "{:.1f}"),
                               ("EMDB-1 MPJPE", "emdb1_mpjpe_mm", True, "{:.1f}"),
                               ("RICH MPJPE", "rich_mpjpe_mm", True, "{:.1f}")]),
    ("(c) robot success (%)", [("human mode (light) / robot mode (dark)", "succ_pair", False, "{:.1f}")]),
]
WIDE = {"succ_pair": 2}


def plot_ablation_overview():
    rows = read("ablation_overview")
    cols = [ABL_COLORS.get(r["run"], "#999999") for r in rows]
    n_sub = sum(WIDE.get(m[1], 1) for _, ms in ABL_GROUPS for m in ms)
    n_ax = sum(len(m) for _, m in ABL_GROUPS)
    fig = plt.figure(figsize=(6.875, 1.5))
    left, right, gap, ggap = 0.012, 0.995, 0.012, 0.03
    w = (right - left - gap * (n_ax - len(ABL_GROUPS)) - ggap * (len(ABL_GROUPS) - 1)) / n_sub
    bottom, height = 0.075, 0.6
    x0 = left
    bw = 0.8 / len(rows)
    for gtitle, mets in ABL_GROUPS:
        g0 = x0
        for title, key, lower, fm in mets:
            if key == "succ_pair":
                ax = fig.add_axes([x0, bottom, 2 * w, height])
                succ_pair_panel(ax, rows, cols, fm)
                ax.set_title(title, fontsize=5.2, pad=1.5)
                x0 += 2 * w + gap
                continue
            ax = fig.add_axes([x0, bottom, w, height])
            vals = [num(r[key]) for r in rows]
            have = [v for v in vals if v is not None]
            lo_v, hi_v = (min(have), max(have)) if have else (0.0, 1.0)
            span = max(hi_v - lo_v, 0.06 * hi_v)  # floor: small differences are not blown up
            ymin = max(0.0, lo_v - 2.0 * span)
            ymax = hi_v + 0.3 * span
            for i, (col, v) in enumerate(zip(cols, vals)):
                xi = (i - (len(rows) - 1) / 2) * bw
                if v is None:
                    ax.bar(xi, ymax - ymin, bottom=ymin, width=bw * 0.86, color="none", edgecolor="#cccccc",
                           lw=0.4, hatch="////")
                    continue
                ax.bar(xi, v - ymin, bottom=ymin, width=bw * 0.86, color=col, edgecolor="none")
                best = v == (min(have) if lower else max(have))
                ax.text(xi, v + 0.03 * (ymax - ymin), fm.format(v), ha="center", va="bottom", fontsize=4.4,
                        rotation=90, color="#222222", fontweight="bold" if best else "normal")
            ax.set_ylim(ymin, ymax + 0.5 * (ymax - ymin))
            bare(ax, 1)
            ax.set_title(title + (" ↓" if lower else " ↑"), fontsize=5.2, pad=1.5)
            x0 += w + gap
        x0 += ggap - gap
        g1 = x0 - ggap
        fig.text((g0 + g1) / 2, bottom + height + 0.132, gtitle, ha="center", va="baseline", fontsize=5.5,
                 fontweight="bold", color="#333333")
        fig.add_artist(plt.Line2D([g0 + 0.004, g1 - 0.004], [bottom + height + 0.105] * 2, lw=0.5,
                                  color="#888888", transform=fig.transFigure))
    handles = [plt.Rectangle((0, 0), 1, 1, color=c) for c in cols]
    fig.legend(handles, [r["label"] for r in rows], loc="upper center", bbox_to_anchor=(0.5, 1.005),
               ncol=len(rows), frameon=False, fontsize=5.4, handlelength=1.1, handleheight=0.8, columnspacing=1.6,
               handletextpad=0.4, borderaxespad=0.0)
    return fig


def succ_pair_panel(ax, rows, cols, fm):
    keys = ("success_human_mode_pct", "success_robot_mode_pct")
    have = [num(r[k]) for r in rows for k in keys if num(r[k]) is not None]
    lo_v, hi_v = (min(have), max(have)) if have else (0.0, 100.0)
    span = hi_v - lo_v
    ymin, ymax = max(0.0, lo_v - 0.6 * span), hi_v + 0.15 * span
    bw = 0.36
    for i, (col, r) in enumerate(zip(cols, rows)):
        for dx, k, alpha in ((-bw / 2, keys[0], 0.4), (bw / 2, keys[1], 1.0)):
            v = num(r[k])
            if v is None:
                ax.bar(i + dx, ymax - ymin, bottom=ymin, width=bw * 0.9, color="none", edgecolor="#cccccc", lw=0.4,
                       hatch="////")
                continue
            ax.bar(i + dx, v - ymin, bottom=ymin, width=bw * 0.9, color=col, alpha=alpha, edgecolor="none")
            ax.text(i + dx, v + 0.03 * (ymax - ymin), fm.format(v), ha="center", va="bottom", fontsize=4.4,
                    rotation=90, color="#222222")
    ax.set_ylim(ymin, ymax + 0.5 * (ymax - ymin))
    bare(ax, len(rows))


# ------------------------------------------------------------------ Fig. 4: module ablation
ABM_TEX = FIG.parent / "tables" / "numbers_ablation_modules.tex"
C_FULL = "#d97c95"
C_FULL_EDGE = "#9d3e59"
# bars in drawing order: (group, variant id of the CSV, legend label, colour)
ABM_VARIANTS = [
    ("a", "reg", "regression", "#ccd2d9"),
    ("a", "adapt", "+ adapters", "#f3d8b0"),
    ("a", "temporal", "+ temporal branch", "#edbcab"),
    ("a", "full", "+ align. = ExecHMR", C_FULL),
    ("b", "mlp_matched", "equal-size MLP", "#d9dfc0"),
    ("b", "k1", "K = 1", "#f1dea4"),
    ("b", "align_r2h", "robot→human", "#d8cbe9"),
    ("b", "align_h2r", "human→robot", "#bbcbe4"),
    ("b", "align_abs", "abs. align.", "#b8dde3"),
    ("b", "detach", "detached", "#b7d9c8"),
]
ABM_LEGEND = {"a": "(a)", "b": "(b)"}
# panels: (metric column of the CSV, title, higher is better, decimals), under the group titles of ABM_GROUPS
ABM_METRICS = [("succ_robot", "robot mode", True, 1), ("succ_human", "human mode", True, 1),
               ("mae", "set-point MAE (°)", False, 2), ("mpjpe_3dpw", "3DPW MPJPE", False, 1),
               ("mpjpe_emdb1", "EMDB-1 MPJPE", False, 1), ("wmpjpe_emdb2", "EMDB-2 W-MPJPE", False, 1)]
ABM_GROUPS = [("execution success (%)", 1), ("robot action", 1), ("human motion (mm)", 3)]
LABEL_BOX = dict(facecolor="white", edgecolor="none", pad=0.1)


def read_ablation_modules():
    """ablation_modules.csv: one row per variant and seed, plus a row with seed "p" holding the raw two-sided paired-test
    p against ExecHMR (sign test over segments for success, Wilcoxon over sequences for errors). A cell marked
    "(generated)" is a placeholder, NOT a measurement: never used in means, tests or text, and drawn as a dashed outline
    while a variant has no measured value. Returns ({(variant, metric): (mean, s.d., p)} of the measured cells,
    {(variant, metric): mean of the generated seed cells})."""
    variants = {r[1] for r in ABM_VARIANTS}
    seeds, ps, gen, present = {}, {}, {}, set()
    for i, row in enumerate(read("ablation_modules"), 2):
        v = row["variant"]
        if v not in variants:
            raise ValueError(f"ablation_modules.csv line {i}: unknown variant {v!r}, see ABM_VARIANTS")
        present.add(v)
        for m, *_ in ABM_METRICS:
            cell = row[m].strip()
            if cell in ("", "-"):
                continue
            x = float(cell.split()[0])
            if "generated" in cell:
                if row["seed"] != "p":
                    gen.setdefault((v, m), []).append(x)
            elif row["seed"] == "p":
                ps[v, m] = x
            else:
                seeds.setdefault((v, m), []).append(x)
    out = {}
    for v in present:
        for m, *_ in ABM_METRICS:
            x = seeds.get((v, m), [])
            out[v, m] = (float(np.mean(x)) if x else None, float(np.std(x, ddof=1)) if len(x) > 1 else None,
                         ps.get((v, m)))
    return out, {k: float(np.mean(x)) for k, x in gen.items()}


def holm(data):
    """Holm-corrected p against ExecHMR, per metric over the variants that have a p in the CSV."""
    out = {}
    for m, *_ in ABM_METRICS:
        ps = sorted((data[v, m][2], v) for _, v, _, _ in ABM_VARIANTS if (v, m) in data and data[v, m][2] is not None)
        adj = 0.0
        for i, (p, v) in enumerate(ps):
            adj = max(adj, min(1.0, (len(ps) - i) * p))
            out[v, m] = adj
    return out


def write_ablation_macros(data, padj):
    """Numbers of Sec. 4.4 as \\amX{variant}{metric}: \\amM mean and \\amSD s.d. over seeds, \\amP Holm-corrected paired
    test against ExecHMR, \\amD difference to ExecHMR, \\amG difference of a build-up bar to the bar before it and
    \\amSh its share (%) of the difference from the first build-up bar to ExecHMR. Missing numbers print a red [?]."""
    def fmt(v, dec, sign=False):
        v = round(v, dec) + 0.0  # no "-0.0"
        return ("$-$" if v < 0 else "$+$" if sign and v > 0 else "") + f"{abs(v):.{dec}f}"

    def ptex(p):
        return "$p{<}0.001$" if p < 0.001 else f"$p{{=}}{p:.3f}$" if p < 0.01 else f"$p{{=}}{p:.2f}$"

    defs = []
    for m, _, _, dec in ABM_METRICS:
        mean = {v: data[v, m][0] for _, v, _, _ in ABM_VARIANTS if (v, m) in data}
        ok = {v: x for v, x in mean.items() if x is not None}
        for v, x in ok.items():
            defs.append(("M", v, m, fmt(x, dec)))
            if data[v, m][1] is not None:
                defs.append(("SD", v, m, fmt(data[v, m][1], dec)))
            if (v, m) in padj:
                defs.append(("P", v, m, ptex(padj[v, m])))
            if v != "full" and "full" in ok:
                defs.append(("D", v, m, fmt(x - ok["full"], dec, sign=True)))
        steps = [v for g, v, _, _ in ABM_VARIANTS if g == "a" and v in mean]
        total = ok["full"] - ok[steps[0]] if steps and steps[0] in ok and "full" in ok else 0.0
        for prev, v in zip(steps, steps[1:]):  # a pending bar leaves both of its steps pending
            if prev in ok and v in ok:
                defs.append(("G", v, m, fmt(ok[v] - ok[prev], dec, sign=True)))
                if abs(total) > 1e-9:
                    defs.append(("Sh", v, m, fmt(100 * (ok[v] - ok[prev]) / total, 0)))
    lines = ["% auto-generated by figures/plot_figures.py from figures/data/ablation_modules.csv -- do not edit",
             "\\makeatletter",
             "\\newcommand{\\amPending}{\\textcolor{red}{[?]}}",
             "\\newcommand{\\am@get}[1]{\\@ifundefined{am@#1}{\\amPending}{\\@nameuse{am@#1}}}"]
    lines += [f"\\newcommand{{\\am{k}}}[2]{{\\am@get{{{k}@#1@#2}}}}" for k in ("M", "SD", "P", "D", "G", "Sh")]
    lines += [f"\\@namedef{{am@{k}@{v}@{m}}}{{{s}}}" for k, v, m, s in defs]
    lines.append("\\makeatother")
    ABM_TEX.write_text("\n".join(lines) + "\n")
    print(f"{ABM_TEX.relative_to(FIG.parent)} <- figures/data/ablation_modules.csv ({len(defs)} numbers)")


def ablation_panel(ax, vs, xs, data, generated, m, dec):
    cells = {v: data.get((v, m)) for _, v, _, _ in vs}
    have = {v: d for v, d in cells.items() if d is not None and d[0] is not None}
    tgt = {v: generated[v, m] for _, v, _, _ in vs if v not in have and (v, m) in generated}
    lo = min([d[0] - (d[1] or 0.0) for d in have.values()] + list(tgt.values()), default=0.0)
    hi = max([d[0] + (d[1] or 0.0) for d in have.values()] + list(tgt.values()), default=1.0)
    span = max(hi - lo, 0.005 * abs(hi), 1e-6)
    ymin, ymax = max(0.0, lo - 0.45 * span), hi  # own truncated scale per panel
    h_pt = ax.get_position().height * ax.figure.get_figheight() * 72
    n_chr = max((len(f"{x:.{dec}f}") for x in [d[0] for d in have.values()] + list(tgt.values())), default=4)
    room = 2.75 * n_chr + 2.0  # pt above the highest bar for its rotated value
    top = ymax + (ymax - ymin) * room / (h_pt - room)
    off = (top - ymin) / h_pt  # 1 pt between a bar and its value
    bw = 0.78
    for _, v, _, col in vs:
        x, d = xs[v], cells[v]
        if v in tgt:  # generated placeholder, not measured
            ax.bar(x, tgt[v] - ymin, bottom=ymin, width=bw * 0.92, color="none", edgecolor=col, lw=0.55, ls=(0, (1.6, 1)))
            ax.text(x, tgt[v] + off, f"{tgt[v]:.{dec}f}", rotation=90, ha="center", va="bottom", fontsize=4.3,
                    color="#8a8a8a", style="italic", zorder=4, bbox=LABEL_BOX)
        elif d is None or d[0] is None:  # not run yet
            ax.bar(x, ymax - ymin, bottom=ymin, width=bw, color="none", edgecolor="#c8c8c8", lw=0.4, hatch="//////")
        else:
            mean, sd, _ = d
            ax.bar(x, mean - ymin, bottom=ymin, width=bw, color=col,
                   edgecolor=C_FULL_EDGE if v == "full" else "none", linewidth=0.9 if v == "full" else 0)
            if sd:
                ax.errorbar(x, mean, yerr=sd, fmt="none", ecolor="#333333", elinewidth=0.4, capsize=0.8, capthick=0.4)
            ax.text(x, mean + (sd or 0.0) + off, f"{mean:.{dec}f}", rotation=90, ha="center", va="bottom", fontsize=4.3,
                    color=C_FULL_EDGE if v == "full" else "#222222", fontweight="bold" if v == "full" else "normal",
                    zorder=4, bbox=LABEL_BOX)
    steps = [v for g, v, _, _ in vs if g == "a" and cells[v] is not None]
    for v0, v1 in zip(steps, steps[1:]):  # step lines of the build-up (none across a pending bar)
        if v0 in have and v1 in have:
            ax.plot([xs[v0] + bw / 2, xs[v1] - bw / 2], [have[v0][0]] * 2, color="#777777", lw=0.4, ls=(0, (1, 1)))
    xb = [xs[v] for g, v, _, _ in vs if g == "b"]
    if "full" in have and xb:
        ax.plot([xs["full"] + bw / 2, max(xb) + bw / 2], [have["full"][0]] * 2, color=C_FULL_EDGE, lw=0.6,
                ls=(0, (2.5, 1.5)), zorder=3)
    bare(ax, 1)
    ax.set_xlim(-0.6, max(xs.values()) + 0.6)
    ax.set_ylim(ymin, top)


def plot_ablation_modules():
    data, generated = read_ablation_modules()
    padj = holm(data)
    write_ablation_macros(data, padj)
    panels = [metric for metric in ABM_METRICS if metric[0] != "succ_human"]
    shown = [k for k in generated if data[k][0] is None]
    if shown:
        print(f"WARNING: Fig. 4 shows {len(shown)} GENERATED placeholder values (not measured, dashed outlines); replace "
              "the cells marked (generated) in figures/data/ablation_modules.csv before submission")
    vs = [r for r in ABM_VARIANTS if any(v == r[1] for v, _ in data)]
    xs, x = {}, 0.0
    for i, r in enumerate(vs):
        x += 0.8 if i and r[0] != vs[i - 1][0] else 0.0  # gap between the build-up and the single changes
        xs[r[1]] = x
        x += 1.0
    H, bottom, height = 1.08, 0.02, 0.72  # inches
    fig = plt.figure(figsize=(6.875, H))
    left, right, gap, ggap = 0.006, 0.996, 0.014, 0.028
    w = (right - left - gap * (len(panels) - len(ABM_GROUPS)) - ggap * (len(ABM_GROUPS) - 1)) / len(panels)
    yt = (bottom + height) / H
    x0, j = left, 0
    for gtitle, k in ABM_GROUPS:
        g0 = x0
        for m, title, higher, dec in panels[j:j + k]:
            ax = fig.add_axes([x0, bottom / H, w, height / H])
            ablation_panel(ax, vs, xs, data, generated, m, dec)
            ax.set_title(title + (" ↑" if higher else " ↓"), fontsize=5.2, pad=1.5)
            x0 += w + gap
        j += k
        g1 = x0 - gap
        x0 += ggap - gap
        fig.text((g0 + g1) / 2, yt + 0.125 / H, gtitle, ha="center", va="baseline", fontsize=5.5, fontweight="bold",
                 color="#333333")
        fig.add_artist(plt.Line2D([g0 + 0.004, g1 - 0.004], [yt + 0.103 / H] * 2, lw=0.5, color="#888888",
                                  transform=fig.transFigure))
    hs, ls = [], []
    for g, glabel in ABM_LEGEND.items():
        hs += [Patch(color="none")] + [Patch(facecolor=c, edgecolor=C_FULL_EDGE if v == "full" else "none",
                                            lw=0.9 if v == "full" else 0) for gg, v, _, c in vs if gg == g]
        ls += [glabel] + [lab for gg, _, lab, _ in vs if gg == g]
    leg = fig.legend(hs, ls, loc="upper center", bbox_to_anchor=(0.5, 1.0), ncol=len(hs), frameon=False, fontsize=5.0,
                     handlelength=1.0, handleheight=0.75, columnspacing=0.9, handletextpad=0.35, borderaxespad=0.1)
    for t in leg.get_texts():
        if t.get_text() in ABM_LEGEND.values():
            t.set_fontweight("bold")
        elif t.get_text() == "+ align. = ExecHMR":
            t.set_fontweight("bold")
            t.set_color(C_FULL_EDGE)
    return fig


# ------------------------------------------------------------------ Fig. 5: where the robot mode helps
def plot_robot_mode():
    rows = read("robot_mode")
    fig, ax = plt.subplots(figsize=(3.3, 1.18))
    fig.subplots_adjust(left=0.105, right=0.985, top=0.83, bottom=0.14)
    is_ds = np.array([r["kind"] == "dataset" for r in rows])
    x = np.arange(len(rows)) + np.where(is_ds, 0.0, 0.45)
    w = 0.27
    series = (("GENMO", "genmo_pct", C_GEN), ("ours, human mode", "ours_human_mode_pct", C_HUM),
              ("ours, robot mode", "ours_robot_mode_pct", C_ROB))
    vals = {k: [float(r[k]) for r in rows] for _, k, _ in series}
    for i, (lab, k, col) in enumerate(series):
        ax.bar(x + (i - 1) * w, vals[k], width=w, color=col, edgecolor="none", label=lab)
    ax.scatter(x, [float(r["gt_motion_pct"]) for r in rows], marker="_", s=34, color="black", lw=1.0, zorder=3,
               label="ground truth")
    for xi, a, b in zip(x, vals["ours_robot_mode_pct"], vals["ours_human_mode_pct"]):
        ax.text(xi + w, a + 0.8, f"{a - b:+.0f}", ha="center", va="bottom", fontsize=4.4, color=C_ROB)
    ax.axvline((x[is_ds][-1] + x[~is_ds][0]) / 2, color="#999999", lw=0.5, ls=":")
    ax.set_xticks(x)
    ax.set_xticklabels([r["group"] for r in rows], fontsize=5.0)
    ax.set_ylim(45, 104)
    ax.set_yticks([50, 60, 70, 80, 90, 100])
    ax.set_ylabel("success (%)", labelpad=1)
    ax.legend(frameon=False, loc="lower left", bbox_to_anchor=(0.0, 1.0), ncol=4, handlelength=0.9,
              columnspacing=0.8, borderaxespad=0.1, handletextpad=0.3, fontsize=4.8)
    style(ax)
    return fig


# ------------------------------------------------------------------ supplement: paired outcomes
def ptxt(p):
    return "$p<10^{-4}$" if "10^{-4}" in p else "$p<10^{-3}$" if "10^{-3}" in p else f"$p={p.lstrip('=')}$"


def plot_paired():
    rows = read("paired")
    fig, ax = plt.subplots(figsize=(3.3, 1.45))
    fig.subplots_adjust(left=0.22, right=0.985, top=0.97, bottom=0.2)
    y = np.arange(len(rows))[::-1]
    for yi, r in zip(y, rows):
        wv, lv = float(r["rescued_segments"]), float(r["lost_segments"])
        ax.barh(yi, wv, color=C_GOOD, height=0.62, edgecolor="none")
        ax.barh(yi, -lv, color=C_BAD, height=0.62, edgecolor="none")
        ax.text(wv + 2.5, yi, f"{wv:.0f} / {lv:.0f}, " + ptxt(r["p_value"]), va="center", fontsize=4.8,
                color="#333333")
    ax.axvline(0, color="#555555", lw=0.5)
    ax.set_yticks(y)
    ax.set_yticklabels([r["method"] for r in rows], fontsize=5.2)
    ax.set_xlim(-40, 130)
    ax.set_xlabel("segments lost   |   segments rescued by the robot mode", labelpad=1)
    style(ax, "x")
    return fig


# ------------------------------------------------------------------ supplement: success by motion intensity
INT_COLORS = ["#c4c4c4", "#9cc3a5", "#8a8a8a", "#3a6fc4", "#7b4fb8"]


def plot_intensity():
    rows = read("intensity")
    fig, axes = plt.subplots(1, 2, figsize=(3.35, 1.45), sharey=True)
    w = 0.16
    for ax, (panel, title) in zip(axes, (("joint", "(a) joint speed of the motion"),
                                         ("root", "(b) root speed of the motion"))):
        pr = [r for r in rows if r["panel"] == panel]
        for j, (r, col) in enumerate(zip(pr, INT_COLORS)):
            vals = [float(r[k]) for k in ("slow_pct", "medium_pct", "fast_pct")]
            ax.bar(np.arange(3) + (j - 2) * w, vals, width=w, color=col, edgecolor="none", label=r["method"])
        lo, hi, unit = float(pr[0]["edge_low"]), float(pr[0]["edge_high"]), pr[0]["speed_unit"]
        ax.set_xticks(range(3))
        ax.set_xticklabels([f"slow\n<{lo:.2f}", "medium", f"fast\n>{hi:.2f} {unit}"], fontsize=5.0, linespacing=0.95)
        ax.set_title(title, fontsize=6.0, pad=2)
        ax.set_ylim(40, 100)
        ax.tick_params(axis="y", labelsize=5.0, length=2, pad=1)
        ax.tick_params(axis="x", length=0, pad=2)
        ax.grid(axis="y", alpha=0.25, lw=0.4)
        ax.set_axisbelow(True)
        for sp in ("top", "right"):
            ax.spines[sp].set_visible(False)
    axes[0].set_ylabel("success (%)", fontsize=5.8, labelpad=1)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc="upper center", ncol=5, fontsize=4.6, frameon=False, handlelength=0.9, handletextpad=0.3,
               columnspacing=0.6, bbox_to_anchor=(0.5, 1.02))
    fig.tight_layout(pad=0.15, w_pad=0.5, rect=(0, 0, 1, 0.9))
    return fig


# ------------------------------------------------------------------ supplement: executing the output
EXEC_COLORS = {"human_main": C_HUM, "human": C_HUM_L, "robot_main": C_ROB, "robot": C_ROB_L, "pd": C_PD}


def plot_exec_choices():
    data = read("exec_choices")
    rows = [r for r in data if r["panel"] == "a"]
    comp = [r for r in data if r["panel"] == "b"]
    robot = float(next(r for r in rows if r["group"] == "robot_main")["success_pct"])
    fig = plt.figure(figsize=(3.3, 2.75))
    gs = fig.add_gridspec(2, 1, height_ratios=[len(rows), len(comp) * 1.45], hspace=0.36, left=0.33, right=0.975,
                          top=0.96, bottom=0.075)
    ax = fig.add_subplot(gs[0])
    y = np.arange(len(rows))[::-1]
    main = [r["group"].endswith("_main") for r in rows]
    for yi, r, mn in zip(y, rows, main):
        v = float(r["success_pct"])
        ax.barh(yi, v, color=EXEC_COLORS[r["group"]], height=0.66, edgecolor="none")
        ax.text(v + 0.8, yi, f"{v:.1f}", va="center", fontsize=4.8, color="#333333",
                fontweight="bold" if mn else "normal", bbox=dict(facecolor="white", edgecolor="none", pad=0.2))
    ax.set_yticks(y)
    ax.set_yticklabels([("" if mn else "    ") + r["label"] for r, mn in zip(rows, main)], fontsize=5.0)
    for t, mn in zip(ax.get_yticklabels(), main):
        if mn:
            t.set_fontweight("bold")
    ax.axvline(robot, color=C_ROB, lw=0.6, ls="--", zorder=0)
    ax.set_xlim(0, 100)
    ax.set_title("(a) executing the output of ExecHMR (success, %)", loc="left", pad=2.5, x=-0.48)
    style(ax, "x")

    ax = fig.add_subplot(gs[1])
    y = np.arange(len(comp))[::-1]
    for yi, r in zip(y, comp):
        a, b = float(r["success_pct"]), float(r["success_smoothed_pct"])
        ax.barh(yi + 0.19, a, color=C_GEN, height=0.36, edgecolor="none", label="as output" if yi == y[0] else None)
        ax.barh(yi - 0.19, b, color="#5d6878", height=0.36, edgecolor="none",
                label="joints smoothed, $\\sigma{=}4$" if yi == y[0] else None)
        ax.text(b + 0.6, yi - 0.19, f"{b:.1f}", va="center", fontsize=4.5, color="#333333",
                bbox=dict(facecolor="white", edgecolor="none", pad=0.15))
    ax.axvline(robot, color=C_ROB, lw=0.6, ls="--", zorder=0, label="ExecHMR, robot mode")
    ax.set_yticks(y)
    ax.set_yticklabels([r["label"] for r in comp], fontsize=5.0)
    ax.set_xlim(40, 100)
    ax.set_ylim(-0.6, len(comp) + 0.35)
    ax.set_xlabel("success (%, all segments)", labelpad=1)
    ax.set_title("(b) compared methods with and without smoothing", loc="left", pad=2.5, x=-0.48)
    ax.legend(frameon=False, loc="upper center", ncol=3, fontsize=4.6, handlelength=1.0, borderaxespad=0.05,
              columnspacing=0.8, handletextpad=0.3)
    style(ax, "x")
    return fig


FIGURES = {"ablation_modules": (plot_ablation_modules, RC_SMALL),
           "ablation_overview": (plot_ablation_overview, RC_SMALL), "robot_mode": (plot_robot_mode, RC_SMALL),
           "paired": (plot_paired, RC_SMALL), "intensity": (plot_intensity, RC_DEFAULT),
           "exec_choices": (plot_exec_choices, RC_SMALL)}


def main(names=None):
    for name in names or FIGURES:
        fn, rc = FIGURES[name]
        matplotlib.rcdefaults()
        with plt.rc_context(rc):
            fig = fn()
            fig.savefig(FIG / f"{name}.pdf")
        plt.close(fig)
        print(f"figures/{name}.pdf <- figures/data/{name}.csv")


if __name__ == "__main__":
    main(sys.argv[1:])

